Optimal Bounds-Only Pruning for Spatial AkNN Joins

We propose a bounds-only pruning test for exact Euclidean AkNN joins on partitioned spatial datasets. Data warehouses commonly partition large tables and store row group statistics for them to accelerate searches and joins, rather than maintaining indexes. AkNN joins can benefit from such statistics by constructing bounds and localizing join evaluations to a few partitions before loading them to build spatial indexes. Existing pruning methods are overly conservative for bounds-only spatial data because they do not fully capture its directional semantics, thereby missing opportunities to skip unneeded partitions at the earliest stages of a join. We propose a three-bound proximity test to determine whether all points within a partition have a closer neighbor in one partition than in another, potentially occluded partition. We show that our algorithm is both optimal and efficient.

==> anc/AllPointsProximity.lean <==
import Mathlib.Algebra.BigOperators.Group.Finset.Basic
import Mathlib.Data.Real.Basic
import Mathlib.Data.Fintype.Basic
import Mathlib.Tactic.Ring
import Mathlib.Tactic.Linarith
import Mathlib.Analysis.Convex.Function
import Mathlib.Analysis.Convex.Mul

/-!
# All-Points Proximity Theorem

From "Optimal Bounds-Only Pruning for Spatial AkNN Joins" by Dominik Winecki.

This formalization was developed with AI assistance (Claude, Anthropic).

Verified with Lean 4 v4.28.0-rc1 and Mathlib4 (commit 22d1daa911).

Given three axis-aligned bounding boxes O (origin), E (eval), and B (basis) in ℝ^r,
the theorem establishes that checking the MaxDist/MinDist condition on just the
corners of O is equivalent to the condition holding for all points in all three boxes:

  [∀ o' ∈ Corners(O), MaxDist(o', E) < MinDist(o', B)]
    ↔
  [∀ o ∈ O, ∀ e ∈ E, ∀ b ∈ B, dist(o, e) < dist(o, b)]

We work with squared distances throughout, which is equivalent since squaring
preserves strict ordering on non-negative reals.
-/

noncomputable section

open Finset

variable {r : ℕ}

/-- An axis-aligned bounding box in ℝ^r, given by low and high bounds per dimension. -/
structure AABB (r : ℕ) where
  lo : Fin r → ℝ
  hi : Fin r → ℝ
  well_formed : ∀ d, lo d ≤ hi d

/-- A point lies within an AABB if it is between lo and hi in every dimension. -/
def AABB.contains (box : AABB r) (p : Fin r → ℝ) : Prop :=
  ∀ d, box.lo d ≤ p d ∧ p d ≤ box.hi d

instance {r : ℕ} : Membership (Fin r → ℝ) (AABB r) where
  mem box p := box.contains p

/-- A corner of an AABB: for each dimension, the coordinate is either lo or hi. -/
def AABB.IsCorner (box : AABB r) (p : Fin r → ℝ) : Prop :=
  ∀ d, p d = box.lo d ∨ p d = box.hi d

/-- Squared Euclidean distance between two points. -/
def sqDist (p q : Fin r → ℝ) : ℝ :=
  ∑ d : Fin r, (p d - q d) ^ 2

/-- MaxDist²(p, M): squared maximum distance from point p to any point in AABB M.
    MaxDist(p, M)² = Σ_d max((lo_d - p_d)², (hi_d - p_d)²) -/
def maxDistSq (p : Fin r → ℝ) (M : AABB r) : ℝ :=
  ∑ d : Fin r, max ((M.lo d - p d) ^ 2) ((M.hi d - p d) ^ 2)

/-- MinDist²(p, M): squared minimum distance from point p to any point in AABB M.
    MinDist(p, M)² = Σ_d { (lo_d - p_d)² if p_d < lo_d,
                            (hi_d - p_d)² if p_d > hi_d,
                            0             otherwise } -/
def minDistSq (p : Fin r → ℝ) (M : AABB r) : ℝ :=
  ∑ d : Fin r,
    if p d < M.lo d then (M.lo d - p d) ^ 2
    else if M.hi d < p d then (M.hi d - p d) ^ 2
    else (0 : ℝ)

/-- For a point and AABB, there exists a point in the AABB achieving maxDistSq. -/
lemma exists_point_achieves_maxDistSq (p : Fin r → ℝ) (M : AABB r) :
    ∃ q, q ∈ M ∧ sqDist p q = maxDistSq p M := by
  -- Construct q: for each dimension d, pick whichever of lo_d or hi_d is farther from p_d
  let q : Fin r → ℝ := fun d =>
    if (M.lo d - p d) ^ 2 ≥ (M.hi d - p d) ^ 2 then M.lo d else M.hi d
  use q
  constructor
  · -- Show q ∈ M
    intro d
    by_cases h : (M.lo d - p d) ^ 2 ≥ (M.hi d - p d) ^ 2
    · simp only [q, if_pos h]
      exact And.intro (le_refl _) (M.well_formed d)
    · simp only [q, if_neg h]
      exact And.intro (M.well_formed d) (le_refl _)
  · -- Show sqDist p q = maxDistSq p M
    unfold sqDist maxDistSq
    congr 1
    ext d
    unfold q
    by_cases h : (M.lo d - p d) ^ 2 ≥ (M.hi d - p d) ^ 2
    · simp only [if_pos h]
      have : (p d - M.lo d) ^ 2 = (M.lo d - p d) ^ 2 := by ring
      rw [this]
      exact (max_eq_left h).symm
    · simp only [if_neg h]
      push_neg at h
      have : (p d - M.hi d) ^ 2 = (M.hi d - p d) ^ 2 := by ring
      rw [this]
      exact (max_eq_right (le_of_lt h)).symm

/-- For a point and AABB, there exists a point in the AABB achieving minDistSq. -/
lemma exists_point_achieves_minDistSq (p : Fin r → ℝ) (M : AABB r) :
    ∃ q, q ∈ M ∧ sqDist p q = minDistSq p M := by
  -- Construct q: for each dimension d, clamp p_d to [lo_d, hi_d]
  let q : Fin r → ℝ := fun d =>
    if p d < M.lo d then M.lo d
    else if M.hi d < p d then M.hi d
    else p d
  use q
  constructor
  · -- Show q ∈ M
    intro d
    by_cases h1 : p d < M.lo d
    · simp only [q, if_pos h1]
      exact And.intro (le_refl _) (M.well_formed d)
    · by_cases h2 : M.hi d < p d
      · simp only [q, if_neg h1, if_pos h2]
        exact And.intro (M.well_formed d) (le_refl _)
      · simp only [q, if_neg h1, if_neg h2]
        push_neg at h1 h2
        exact And.intro h1 h2
  · -- Show sqDist p q = minDistSq p M
    unfold sqDist minDistSq
    congr 1
    ext d
    unfold q
    by_cases h1 : p d < M.lo d
    · simp only [if_pos h1]
      have : (p d - M.lo d) ^ 2 = (M.lo d - p d) ^ 2 := by ring
      rw [this]
    · by_cases h2 : M.hi d < p d
      · simp only [if_neg h1, if_pos h2]
        have : (p d - M.hi d) ^ 2 = (M.hi d - p d) ^ 2 := by ring
        rw [this]
      · simp only [if_neg h1, if_neg h2]
        ring

/-- Corners of an AABB are contained in the AABB. -/
lemma corner_mem_of_isCorner (box : AABB r) (c : Fin r → ℝ) (h : box.IsCorner c) :
    c ∈ box := by
  intro d
  obtain h_d := h d
  cases h_d with
  | inl h_lo =>
      rw [h_lo]
      exact ⟨le_refl _, box.well_formed d⟩
  | inr h_hi =>
      rw [h_hi]
      exact ⟨box.well_formed d, le_refl _⟩

/-- **Reverse direction** (Lemma 2 in the paper).

If all points in O are closer to all points in E than to any point in B,
then in particular the corner check holds, since corners are contained
in their AABB and MaxDist/MinDist are achieved by points in E and B. -/
lemma allPointsProximity_mp (O E B : AABB r) :
    (∀ o, o ∈ O → ∀ e, e ∈ E → ∀ b, b ∈ B → sqDist o e < sqDist o b) →
    (∀ c, O.IsCorner c → maxDistSq c E < minDistSq c B) := by
  intro h_all c h_corner
  -- Corners are in O
  have c_in_O : c ∈ O := corner_mem_of_isCorner O c h_corner
  -- Get witness points that achieve maxDistSq and minDistSq
  obtain ⟨e_max, e_max_in_E, h_e_max⟩ := exists_point_achieves_maxDistSq c E
  obtain ⟨b_min, b_min_in_B, h_b_min⟩ := exists_point_achieves_minDistSq c B
  -- Apply the hypothesis to c, e_max, b_min
  have : sqDist c e_max < sqDist c b_min := h_all c c_in_O e_max e_max_in_E b_min b_min_in_B
  -- Substitute the witness equations
  rw [← h_e_max, ← h_b_min]
  exact this

/-- 1D helper: if q ∈ [lo, hi], then (p - q)^2 ≤ max((p - lo)^2, (p - hi)^2) -/
lemma sq_dist_le_max_endpoint {p q lo hi : ℝ} (hlo : lo ≤ q) (hhi : q ≤ hi) :
    (p - q) ^ 2 ≤ max ((p - lo) ^ 2) ((p - hi) ^ 2) := by
  by_cases hp : p ≤ q
  · -- p ≤ q: show (p - q)² ≤ (p - hi)²
    have h1 : p - q ≤ 0 := by linarith
    have h2 : p - hi ≤ 0 := by linarith
    have : (q - p) ^ 2 ≤ (hi - p) ^ 2 := by
      apply sq_le_sq'
      · linarith
      · linarith
    calc (p - q) ^ 2
        = (q - p) ^ 2 := by ring
      _ ≤ (hi - p) ^ 2 := this
      _ = (p - hi) ^ 2 := by ring
      _ ≤ max ((p - lo) ^ 2) ((p - hi) ^ 2) := le_max_right _ _
  · -- q < p: show (p - q)² ≤ (p - lo)²
    push_neg at hp
    have h1 : 0 ≤ p - q := by linarith
    have h2 : 0 ≤ p - lo := by linarith
    have : (p - q) ^ 2 ≤ (p - lo) ^ 2 := by
      apply sq_le_sq'
      · linarith
      · linarith
    calc (p - q) ^ 2
        ≤ (p - lo) ^ 2 := this
      _ ≤ max ((p - lo) ^ 2) ((p - hi) ^ 2) := le_max_left _ _

/-- sqDist to any point in M is at most maxDistSq. -/
lemma sqDist_le_maxDistSq (p : Fin r → ℝ) (M : AABB r) (q : Fin r → ℝ) (hq : q ∈ M) :
    sqDist p q ≤ maxDistSq p M := by
  unfold sqDist maxDistSq
  apply Finset.sum_le_sum
  intro d _
  obtain ⟨h_lo, h_hi⟩ := hq d
  have h1 : (M.lo d - p d) ^ 2 = (p d - M.lo d) ^ 2 := by ring
  have h2 : (M.hi d - p d) ^ 2 = (p d - M.hi d) ^ 2 := by ring
  rw [h1, h2]
  exact sq_dist_le_max_endpoint h_lo h_hi

lemma min_endpoint_le_sq_dist {p q lo hi : ℝ} (hlo : lo ≤ q) (hhi : q ≤ hi) :
    (if p < lo then (lo - p) ^ 2 else if hi < p then (hi - p) ^ 2 else 0) ≤ (p - q) ^ 2 := by
  by_cases hp_lo : p < lo
  · -- p < lo ≤ q: both positive
    simp [hp_lo]
    have h1 : 0 < lo - p := by linarith
    have h2 : 0 ≤ q - p := by linarith
    have : lo - p ≤ q - p := by linarith
    calc (lo - p) ^ 2
        ≤ (q - p) ^ 2 := by
          apply sq_le_sq'
          · linarith
          · linarith
      _ = (p - q) ^ 2 := by ring
  · by_cases hp_hi : hi < p
    · -- q ≤ hi < p: both positive
      simp [hp_lo, hp_hi]
      have h1 : 0 < p - hi := by linarith
      have h2 : 0 ≤ p - q := by linarith
      have : p - hi ≤ p - q := by linarith
      apply sq_le_sq'
      · linarith
      · linarith
    · -- lo ≤ p ≤ hi: minDist contribution is 0
      simp [hp_lo, hp_hi]
      exact sq_nonneg _

/-- minDistSq is at most sqDist to any point in M. -/
lemma minDistSq_le_sqDist (p : Fin r → ℝ) (M : AABB r) (q : Fin r → ℝ) (hq : q ∈ M) :
    minDistSq p M ≤ sqDist p q := by
  unfold minDistSq sqDist
  apply Finset.sum_le_sum
  intro d _
  obtain ⟨h_lo, h_hi⟩ := hq d
  exact min_endpoint_le_sq_dist h_lo h_hi

/-- The difference function g(p) = maxDistSq p E - minDistSq p B -/
def diffDistSq (p : Fin r → ℝ) (E B : AABB r) : ℝ :=
  maxDistSq p E - minDistSq p B


/-- (c - x)² is convex as a function of x. -/
lemma convexOn_sq_sub (c : ℝ) : ConvexOn ℝ Set.univ (fun x : ℝ => (c - x) ^ 2) := by
  constructor
  · exact convex_univ
  · intro x _ y _ a b ha hb hab
    simp only [smul_eq_mul]
    have hb_eq : b = 1 - a := by linarith
    subst hb_eq
    nlinarith [sq_nonneg (y - x), mul_nonneg ha hb]



/-- Gap lemma: both in R1 (affine region), gap = 0. -/
lemma diffDist_1d_gap_R1R1 (e b₁ x y t s : ℝ) (_ht : 0 ≤ t) (hs : 0 ≤ s) (hts : t + s = 1) :
    (e - (t * x + s * y)) ^ 2 - (b₁ - (t * x + s * y)) ^ 2 ≤
    t * ((e - x) ^ 2 - (b₁ - x) ^ 2) + s * ((e - y) ^ 2 - (b₁ - y) ^ 2) := by
  have hs_eq : s = 1 - t := by linarith
  subst hs_eq
  ring_nf
  nlinarith [sq_nonneg (x - y)]

/-- Gap lemma: both in R3 (affine region), gap = 0. -/
lemma diffDist_1d_gap_R3R3 (e b₂ x y t s : ℝ) (_ht : 0 ≤ t) (hs : 0 ≤ s) (hts : t + s = 1) :
    (e - (t * x + s * y)) ^ 2 - (b₂ - (t * x + s * y)) ^ 2 ≤
    t * ((e - x) ^ 2 - (b₂ - x) ^ 2) + s * ((e - y) ^ 2 - (b₂ - y) ^ 2) := by
  have hs_eq : s = 1 - t := by linarith
  subst hs_eq; ring_nf; nlinarith [sq_nonneg (x - y)]

/-- Gap lemma: both in R2 (quadratic region). -/
lemma diffDist_1d_gap_R2R2 (e x y t s : ℝ) (ht : 0 ≤ t) (hs : 0 ≤ s) (hts : t + s = 1) :
    (e - (t * x + s * y)) ^ 2 ≤ t * (e - x) ^ 2 + s * (e - y) ^ 2 :=
  (convexOn_sq_sub e).2 (Set.mem_univ _) (Set.mem_univ _) ht hs hts

/-- Gap lemma: x in R1, y in R2, z in R1. Gap = s(y-b₁)². -/
lemma diffDist_1d_gap_R1R2_zR1 (e b₁ x y t s : ℝ)
    (_ht : 0 ≤ t) (hs : 0 ≤ s) (hts : t + s = 1)
    (_hx : x < b₁) (_hy : b₁ ≤ y) :
    (e - (t * x + s * y)) ^ 2 - (b₁ - (t * x + s * y)) ^ 2 ≤
    t * ((e - x) ^ 2 - (b₁ - x) ^ 2) + s * (e - y) ^ 2 := by
  -- gap = s * (y - b₁)²
  have hs_eq : s = 1 - t := by linarith
  subst hs_eq
  nlinarith [sq_nonneg (y - b₁), mul_nonneg hs (sq_nonneg (y - b₁))]

/-- Gap lemma: x in R1, y in R2, z in R2. -/
lemma diffDist_1d_gap_R1R2_zR2 (e b₁ x y t s : ℝ)
    (ht : 0 ≤ t) (hs : 0 ≤ s) (hts : t + s = 1)
    (hx : x < b₁) (hy : b₁ ≤ y) (hz : b₁ ≤ t * x + s * y) :
    (e - (t * x + s * y)) ^ 2 ≤
    t * ((e - x) ^ 2 - (b₁ - x) ^ 2) + s * (e - y) ^ 2 := by
  -- Key: s(y-x) ≥ b₁-x (from hz), and (y-x) ≥ (b₁-x), so s(y-x)² ≥ (b₁-x)²
  have hs_eq : s = 1 - t := by linarith
  subst hs_eq
  -- After subst, goal is polynomial in t, x, y, e, b₁
  -- Need: ts(x-y)² ≥ t(b₁-x)², i.e., (1-t)(y-x)² ≥ (b₁-x)²
  have h1 : (1 - t) * (y - x) ≥ b₁ - x := by nlinarith
  nlinarith [mul_nonneg (show 0 ≤ (1 - t) * (y - x) - (b₁ - x) by nlinarith)
                        (show 0 ≤ y - x by linarith),
             mul_nonneg (show 0 ≤ b₁ - x by linarith) (show 0 ≤ y - b₁ by linarith),
             sq_nonneg (x - y), mul_nonneg ht (show 0 ≤ 1 - t by linarith)]

/-- Gap lemma: x in R2, y in R1, z in R1. -/
lemma diffDist_1d_gap_R2R1_zR1 (e b₁ x y t s : ℝ)
    (ht : 0 ≤ t) (hs : 0 ≤ s) (hts : t + s = 1)
    (_hx : b₁ ≤ x) (_hy : y < b₁) :
    (e - (t * x + s * y)) ^ 2 - (b₁ - (t * x + s * y)) ^ 2 ≤
    t * (e - x) ^ 2 + s * ((e - y) ^ 2 - (b₁ - y) ^ 2) := by
  have hs_eq : s = 1 - t := by linarith
  subst hs_eq
  nlinarith [sq_nonneg (x - b₁), mul_nonneg ht (sq_nonneg (x - b₁))]

/-- Gap lemma: x in R2, y in R1, z in R2. -/
lemma diffDist_1d_gap_R2R1_zR2 (e b₁ x y t s : ℝ)
    (_ht : 0 ≤ t) (hs : 0 ≤ s) (hts : t + s = 1)
    (hx : b₁ ≤ x) (hy : y < b₁) (hz : b₁ ≤ t * x + s * y) :
    (e - (t * x + s * y)) ^ 2 ≤
    t * (e - x) ^ 2 + s * ((e - y) ^ 2 - (b₁ - y) ^ 2) := by
  have hs_eq : s = 1 - t := by linarith
  subst hs_eq
  have h1 : t * (x - y) ≥ b₁ - y := by nlinarith
  nlinarith [mul_nonneg (show 0 ≤ t * (x - y) - (b₁ - y) by nlinarith)
                        (show 0 ≤ x - y by linarith),
             mul_nonneg (show 0 ≤ b₁ - y by linarith) (show 0 ≤ x - b₁ by linarith),
             sq_nonneg (x - y), mul_nonneg _ht (show 0 ≤ 1 - t by linarith)]

/-- Gap lemma: x in R2, y in R3, z in R3. Gap = t*(b₂-x)². -/
lemma diffDist_1d_gap_R2R3_zR3 (e b₂ x y t s : ℝ)
    (ht : 0 ≤ t) (hs : 0 ≤ s) (hts : t + s = 1)
    (_hx : x ≤ b₂) (_hy : b₂ < y) :
    (e - (t * x + s * y)) ^ 2 - (b₂ - (t * x + s * y)) ^ 2 ≤
    t * (e - x) ^ 2 + s * ((e - y) ^ 2 - (b₂ - y) ^ 2) := by
  have hs_eq : s = 1 - t := by linarith
  subst hs_eq
  nlinarith [sq_nonneg (b₂ - x), mul_nonneg ht (sq_nonneg (b₂ - x))]

/-- Gap lemma: x in R2, y in R3, z in R2. -/
lemma diffDist_1d_gap_R2R3_zR2 (e b₂ x y t s : ℝ)
    (_ht : 0 ≤ t) (hs : 0 ≤ s) (hts : t + s = 1)
    (hx : x ≤ b₂) (hy : b₂ < y) (hz : t * x + s * y ≤ b₂) :
    (e - (t * x + s * y)) ^ 2 ≤
    t * (e - x) ^ 2 + s * ((e - y) ^ 2 - (b₂ - y) ^ 2) := by
  -- gap = ts(x-y)² - s*(y-b₂)², need t*(y-x) ≥ y-b₂
  have hs_eq : s = 1 - t := by linarith
  subst hs_eq
  have h1 : t * (y - x) ≥ y - b₂ := by nlinarith
  nlinarith [mul_nonneg (show 0 ≤ t * (y - x) - (y - b₂) by nlinarith)
                        (show 0 ≤ y - x by linarith),
             mul_nonneg (show 0 ≤ y - b₂ by linarith) (show 0 ≤ b₂ - x by linarith),
             sq_nonneg (x - y), mul_nonneg _ht (show 0 ≤ 1 - t by linarith)]

/-- Gap lemma: x in R3, y in R2, z in R3. Gap = s*(b₂-y)². -/
lemma diffDist_1d_gap_R3R2_zR3 (e b₂ x y t s : ℝ)
    (_ht : 0 ≤ t) (hs : 0 ≤ s) (hts : t + s = 1)
    (_hx : b₂ < x) (_hy : y ≤ b₂) :
    (e - (t * x + s * y)) ^ 2 - (b₂ - (t * x + s * y)) ^ 2 ≤
    t * ((e - x) ^ 2 - (b₂ - x) ^ 2) + s * (e - y) ^ 2 := by
  have hs_eq : s = 1 - t := by linarith
  subst hs_eq
  nlinarith [sq_nonneg (b₂ - y), mul_nonneg (show 0 ≤ 1 - t by linarith) (sq_nonneg (b₂ - y))]

/-- Gap lemma: x in R3, y in R2, z in R2. -/
lemma diffDist_1d_gap_R3R2_zR2 (e b₂ x y t s : ℝ)
    (ht : 0 ≤ t) (hs : 0 ≤ s) (hts : t + s = 1)
    (hx : b₂ < x) (hy : y ≤ b₂) (hz : t * x + s * y ≤ b₂) :
    (e - (t * x + s * y)) ^ 2 ≤
    t * ((e - x) ^ 2 - (b₂ - x) ^ 2) + s * (e - y) ^ 2 := by
  -- gap = ts(x-y)² - t*(x-b₂)², need (1-t)*(x-y) ≥ x-b₂
  have hs_eq : s = 1 - t := by linarith
  subst hs_eq
  have h1 : (1 - t) * (x - y) ≥ x - b₂ := by nlinarith
  nlinarith [mul_nonneg (show 0 ≤ (1 - t) * (x - y) - (x - b₂) by nlinarith)
                        (show 0 ≤ x - y by linarith),
             mul_nonneg (show 0 ≤ x - b₂ by linarith) (show 0 ≤ b₂ - y by linarith),
             sq_nonneg (x - y), mul_nonneg ht (show 0 ≤ 1 - t by linarith)]

/-- Gap lemma: x in R1, y in R3, z in R1. -/
lemma diffDist_1d_gap_R1R3_zR1 (e b₁ b₂ x y t s : ℝ)
    (_ht : 0 ≤ t) (hs : 0 ≤ s) (hts : t + s = 1) (hb : b₁ ≤ b₂)
    (_hx : x < b₁) (_hy : b₂ < y) :
    (e - (t * x + s * y)) ^ 2 - (b₁ - (t * x + s * y)) ^ 2 ≤
    t * ((e - x) ^ 2 - (b₁ - x) ^ 2) + s * ((e - y) ^ 2 - (b₂ - y) ^ 2) := by
  -- gap = s*[(b₁-y)²-(b₂-y)²] = s*(b₁-b₂)(b₁+b₂-2y) ≥ 0
  have hs_eq : s = 1 - t := by linarith
  subst hs_eq
  nlinarith [sq_nonneg (b₁ - y), sq_nonneg (b₂ - y),
             mul_nonneg (show 0 ≤ 1 - t by linarith) (show 0 ≤ (b₂ - b₁) * (2 * y - b₁ - b₂) by nlinarith)]

/-- Gap lemma: x in R1, y in R3, z in R2. -/
lemma diffDist_1d_gap_R1R3_zR2 (e b₁ b₂ x y t s : ℝ)
    (ht : 0 ≤ t) (hs : 0 ≤ s) (hts : t + s = 1) (hb : b₁ ≤ b₂)
    (hx : x < b₁) (hy : b₂ < y)
    (hz1 : b₁ ≤ t * x + s * y) (hz2 : t * x + s * y ≤ b₂) :
    (e - (t * x + s * y)) ^ 2 ≤
    t * ((e - x) ^ 2 - (b₁ - x) ^ 2) + s * ((e - y) ^ 2 - (b₂ - y) ^ 2) := by
  -- gap = ts(x-y)² - t(b₁-x)² - s(y-b₂)²
  have hs_eq : s = 1 - t := by linarith
  subst hs_eq
  -- ε = (1-t)(y-x)-(b₁-x) ≥ 0, η = t(y-x)-(y-b₂) ≥ 0
  -- gap = εη*(y-x)/... we provide εη ≥ 0 and other products
  -- gap = εη + δ(tα+(1-t)β) where ε=(1-t)(y-x)-(b₁-x), η=t(y-x)-(y-b₂), δ=b₂-b₁, α=b₁-x, β=y-b₂
  nlinarith [mul_nonneg (show 0 ≤ (1 - t) * (y - x) - (b₁ - x) by nlinarith)
                        (show 0 ≤ t * (y - x) - (y - b₂) by nlinarith),
             mul_nonneg (show 0 ≤ b₂ - b₁ by linarith)
                        (show 0 ≤ t * (b₁ - x) + (1 - t) * (y - b₂) by nlinarith)]

/-- Gap lemma: x in R1, y in R3, z in R3. -/
lemma diffDist_1d_gap_R1R3_zR3 (e b₁ b₂ x y t s : ℝ)
    (ht : 0 ≤ t) (hs : 0 ≤ s) (hts : t + s = 1) (hb : b₁ ≤ b₂)
    (hx : x < b₁) (_hy : b₂ < y) :
    (e - (t * x + s * y)) ^ 2 - (b₂ - (t * x + s * y)) ^ 2 ≤
    t * ((e - x) ^ 2 - (b₁ - x) ^ 2) + s * ((e - y) ^ 2 - (b₂ - y) ^ 2) := by
  -- gap = t*[(b₂-x)²-(b₁-x)²] = t*(b₂-b₁)(b₂+b₁-2x) ≥ 0
  have hs_eq : s = 1 - t := by linarith
  subst hs_eq
  nlinarith [sq_nonneg (b₁ - x), sq_nonneg (b₂ - x),
             mul_nonneg ht (show 0 ≤ (b₂ - b₁) * (2 * b₁ - 2 * x + b₂ - b₁) by nlinarith)]

/-- Gap lemma: x in R3, y in R1, z in R1. -/
lemma diffDist_1d_gap_R3R1_zR1 (e b₁ b₂ x y t s : ℝ)
    (ht : 0 ≤ t) (hs : 0 ≤ s) (hts : t + s = 1) (hb : b₁ ≤ b₂)
    (hx : b₂ < x) (_hy : y < b₁) :
    (e - (t * x + s * y)) ^ 2 - (b₁ - (t * x + s * y)) ^ 2 ≤
    t * ((e - x) ^ 2 - (b₂ - x) ^ 2) + s * ((e - y) ^ 2 - (b₁ - y) ^ 2) := by
  have hs_eq : s = 1 - t := by linarith
  subst hs_eq
  nlinarith [sq_nonneg (b₁ - y), sq_nonneg (b₂ - y),
             mul_nonneg ht (show 0 ≤ (b₂ - b₁) * (2 * x - b₁ - b₂) by nlinarith)]

/-- Gap lemma: x in R3, y in R1, z in R2. -/
lemma diffDist_1d_gap_R3R1_zR2 (e b₁ b₂ x y t s : ℝ)
    (ht : 0 ≤ t) (hs : 0 ≤ s) (hts : t + s = 1) (hb : b₁ ≤ b₂)
    (hx : b₂ < x) (hy : y < b₁)
    (hz1 : b₁ ≤ t * x + s * y) (hz2 : t * x + s * y ≤ b₂) :
    (e - (t * x + s * y)) ^ 2 ≤
    t * ((e - x) ^ 2 - (b₂ - x) ^ 2) + s * ((e - y) ^ 2 - (b₁ - y) ^ 2) := by
  have hs_eq : s = 1 - t := by linarith
  subst hs_eq
  -- gap = εη + δ(t(x-b₂)+(1-t)(b₁-y)) where ε=(1-t)(x-y)-(x-b₂), η=t(x-y)-(b₁-y), δ=b₂-b₁
  nlinarith [mul_nonneg (show 0 ≤ (1 - t) * (x - y) - (x - b₂) by nlinarith)
                        (show 0 ≤ t * (x - y) - (b₁ - y) by nlinarith),
             mul_nonneg (show 0 ≤ b₂ - b₁ by linarith)
                        (show 0 ≤ t * (x - b₂) + (1 - t) * (b₁ - y) by nlinarith)]

/-- Gap lemma: x in R3, y in R1, z in R3. -/
lemma diffDist_1d_gap_R3R1_zR3 (e b₁ b₂ x y t s : ℝ)
    (_ht : 0 ≤ t) (hs : 0 ≤ s) (hts : t + s = 1) (hb : b₁ ≤ b₂)
    (_hx : b₂ < x) (hy : y < b₁) :
    (e - (t * x + s * y)) ^ 2 - (b₂ - (t * x + s * y)) ^ 2 ≤
    t * ((e - x) ^ 2 - (b₂ - x) ^ 2) + s * ((e - y) ^ 2 - (b₁ - y) ^ 2) := by
  have hs_eq : s = 1 - t := by linarith
  subst hs_eq
  nlinarith [sq_nonneg (b₁ - y), sq_nonneg (b₂ - y),
             mul_nonneg (show 0 ≤ 1 - t by linarith) (show 0 ≤ (b₂ - b₁) * (b₁ + b₂ - 2 * y) by nlinarith)]

/-- The 1D difference (e-x)² - minDist_1d(x, [b₁,b₂]) is convex. -/
lemma convexOn_diffDist_1d (e b₁ b₂ : ℝ) (hb : b₁ ≤ b₂) :
    ConvexOn ℝ Set.univ (fun x : ℝ => (e - x) ^ 2 -
      (if x < b₁ then (b₁ - x) ^ 2 else if b₂ < x then (b₂ - x) ^ 2 else 0)) := by
  constructor
  · exact convex_univ
  · intro x _ y _ t s ht hs hts
    simp only [smul_eq_mul]
    -- Helpers: convex combination preserves bounds
    have bound_lb (a b : ℝ) (ha : a ≤ b₁) (hb' : b ≤ b₁) : t * a + s * b ≤ b₁ := by
      have h1 : t * a ≤ t * b₁ := by nlinarith
      have h2 : s * b ≤ s * b₁ := by nlinarith
      have h3 : t * b₁ + s * b₁ = b₁ := by linear_combination b₁ * hts
      linarith
    have bound_ub (a b : ℝ) (ha : b₂ ≤ a) (hb' : b₂ ≤ b) : b₂ ≤ t * a + s * b := by
      have h1 : t * b₂ ≤ t * a := by nlinarith
      have h2 : s * b₂ ≤ s * b := by nlinarith
      have h3 : t * b₂ + s * b₂ = b₂ := by linear_combination b₂ * hts
      linarith
    have bound_lb' (a b : ℝ) (ha : b₁ ≤ a) (hb' : b₁ ≤ b) : b₁ ≤ t * a + s * b := by
      have h1 : t * b₁ ≤ t * a := by nlinarith
      have h2 : s * b₁ ≤ s * b := by nlinarith
      have h3 : t * b₁ + s * b₁ = b₁ := by linear_combination b₁ * hts
      linarith
    have bound_ub' (a b : ℝ) (ha : a ≤ b₂) (hb' : b ≤ b₂) : t * a + s * b ≤ b₂ := by
      have h1 : t * a ≤ t * b₂ := by nlinarith
      have h2 : s * b ≤ s * b₂ := by nlinarith
      have h3 : t * b₂ + s * b₂ = b₂ := by linear_combination b₂ * hts
      linarith
    -- Case split on regions for x
    by_cases hx1 : x < b₁
    · -- x in R1
      by_cases hy1 : y < b₁
      · -- y in R1: z must be in R1
        have hz : t * x + s * y < b₁ := by
          have hsum : t * b₁ + s * b₁ = b₁ := by linear_combination b₁ * hts
          rcases (lt_or_eq_of_le ht) with ht' | ht'
          · linarith [mul_lt_mul_of_pos_left hx1 ht',
                      mul_nonneg hs (show 0 ≤ b₁ - y by linarith)]
          · -- t = 0, s = 1
            have ht0 : t = 0 := by linarith
            have hs1 : s = 1 := by linarith
            subst ht0; subst hs1; simp at *; linarith
        simp only [hx1, hy1, hz, ite_true]
        exact diffDist_1d_gap_R1R1 e b₁ x y t s ht hs hts
      · have hy1' : b₁ ≤ y := not_lt.mp hy1
        by_cases hy2 : b₂ < y
        · -- x in R1, y in R3
          simp only [hx1, ite_true, show ¬(y < b₁) from hy1, hy2, ite_false]
          by_cases hz1 : t * x + s * y < b₁
          · simp only [hz1, ite_true]
            exact diffDist_1d_gap_R1R3_zR1 e b₁ b₂ x y t s ht hs hts hb hx1 hy2
          · by_cases hz2 : b₂ < t * x + s * y
            · simp only [show ¬(t * x + s * y < b₁) from hz1, hz2, ite_false]
              exact diffDist_1d_gap_R1R3_zR3 e b₁ b₂ x y t s ht hs hts hb hx1 hy2
            · simp only [show ¬(t * x + s * y < b₁) from hz1,
                         show ¬(b₂ < t * x + s * y) from hz2, ite_false, sub_zero]
              exact diffDist_1d_gap_R1R3_zR2 e b₁ b₂ x y t s ht hs hts hb hx1 hy2
                (not_lt.mp hz1) (not_lt.mp hz2)
        · -- x in R1, y in R2
          have hy2' : y ≤ b₂ := not_lt.mp hy2
          simp only [hx1, ite_true, show ¬(y < b₁) from hy1,
                     show ¬(b₂ < y) from hy2, ite_false, sub_zero]
          by_cases hz1 : t * x + s * y < b₁
          · simp only [hz1, ite_true]
            exact diffDist_1d_gap_R1R2_zR1 e b₁ x y t s ht hs hts hx1 hy1'
          · -- z in R2 (R3 impossible: x < b₁ ≤ b₂, y ≤ b₂)
            have : ¬(b₂ < t * x + s * y) := not_lt.mpr (bound_ub' x y (le_of_lt (lt_of_lt_of_le hx1 hb)) hy2')
            simp only [show ¬(t * x + s * y < b₁) from hz1, this, ite_false, sub_zero]
            exact diffDist_1d_gap_R1R2_zR2 e b₁ x y t s ht hs hts hx1 hy1' (not_lt.mp hz1)
    · -- x not in R1
      have hx1' : b₁ ≤ x := not_lt.mp hx1
      by_cases hx2 : b₂ < x
      · -- x in R3
        by_cases hy1 : y < b₁
        · -- x in R3, y in R1
          simp only [show ¬(x < b₁) from hx1, hx2, ite_false, hy1, ite_true]
          by_cases hz1 : t * x + s * y < b₁
          · simp only [hz1, ite_true]
            exact diffDist_1d_gap_R3R1_zR1 e b₁ b₂ x y t s ht hs hts hb hx2 hy1
          · by_cases hz2 : b₂ < t * x + s * y
            · simp only [show ¬(t * x + s * y < b₁) from hz1, hz2, ite_false]
              exact diffDist_1d_gap_R3R1_zR3 e b₁ b₂ x y t s ht hs hts hb hx2 hy1
            · simp only [show ¬(t * x + s * y < b₁) from hz1,
                         show ¬(b₂ < t * x + s * y) from hz2, ite_false, sub_zero]
              exact diffDist_1d_gap_R3R1_zR2 e b₁ b₂ x y t s ht hs hts hb hx2 hy1
                (not_lt.mp hz1) (not_lt.mp hz2)
        · have hy1' : b₁ ≤ y := not_lt.mp hy1
          by_cases hy2 : b₂ < y
          · -- x in R3, y in R3: z must be in R3
            have hz1 : ¬(t * x + s * y < b₁) :=
              not_lt.mpr (bound_lb' x y (le_of_lt (lt_of_le_of_lt hb hx2)) (le_of_lt (lt_of_le_of_lt hb hy2)))
            have hz2 : b₂ < t * x + s * y := by
              have hsum : t * b₂ + s * b₂ = b₂ := by linear_combination b₂ * hts
              rcases (lt_or_eq_of_le ht) with ht' | ht'
              · linarith [mul_lt_mul_of_pos_left hx2 ht',
                          mul_nonneg hs (show 0 ≤ y - b₂ by linarith)]
              · have ht0 : t = 0 := by linarith
                have hs1 : s = 1 := by linarith
                subst ht0; subst hs1; simp at *; linarith
            simp only [show ¬(x < b₁) from hx1, hx2, ite_false,
                       show ¬(y < b₁) from hy1, hy2, hz1, hz2]
            exact diffDist_1d_gap_R3R3 e b₂ x y t s ht hs hts
          · -- x in R3, y in R2
            have hy2' : y ≤ b₂ := not_lt.mp hy2
            have hz1 : ¬(t * x + s * y < b₁) := not_lt.mpr (bound_lb' x y hx1' hy1')
            simp only [show ¬(x < b₁) from hx1, hx2, ite_false,
                       show ¬(y < b₁) from hy1, show ¬(b₂ < y) from hy2,
                       ite_false, sub_zero]
            by_cases hz2 : b₂ < t * x + s * y
            · simp only [hz1, hz2, ite_false]
              exact diffDist_1d_gap_R3R2_zR3 e b₂ x y t s ht hs hts hx2 hy2'
            · simp only [hz1, show ¬(b₂ < t * x + s * y) from hz2, ite_false, sub_zero]
              exact diffDist_1d_gap_R3R2_zR2 e b₂ x y t s ht hs hts hx2 hy2' (not_lt.mp hz2)
      · -- x in R2
        have hx2' : x ≤ b₂ := not_lt.mp hx2
        by_cases hy1 : y < b₁
        · -- x in R2, y in R1
          simp only [show ¬(x < b₁) from hx1, show ¬(b₂ < x) from hx2,
                     ite_false, sub_zero, hy1, ite_true]
          by_cases hz1 : t * x + s * y < b₁
          · simp only [hz1, ite_true]
            exact diffDist_1d_gap_R2R1_zR1 e b₁ x y t s ht hs hts hx1' hy1
          · -- z in R2 (R3 impossible: x ≤ b₂, y < b₁ ≤ b₂)
            have : ¬(b₂ < t * x + s * y) := not_lt.mpr (bound_ub' x y hx2' (le_of_lt (lt_of_lt_of_le hy1 hb)))
            simp only [show ¬(t * x + s * y < b₁) from hz1, this, ite_false, sub_zero]
            exact diffDist_1d_gap_R2R1_zR2 e b₁ x y t s ht hs hts hx1' hy1 (not_lt.mp hz1)
        · have hy1' : b₁ ≤ y := not_lt.mp hy1
          by_cases hy2 : b₂ < y
          · -- x in R2, y in R3
            have hz1 : ¬(t * x + s * y < b₁) := not_lt.mpr (bound_lb' x y hx1' hy1')
            simp only [show ¬(x < b₁) from hx1, show ¬(b₂ < x) from hx2,
                       ite_false, sub_zero, show ¬(y < b₁) from hy1, hy2]
            by_cases hz2 : b₂ < t * x + s * y
            · simp only [hz1, hz2, ite_false]
              exact diffDist_1d_gap_R2R3_zR3 e b₂ x y t s ht hs hts hx2' hy2
            · simp only [hz1, show ¬(b₂ < t * x + s * y) from hz2, ite_false, sub_zero]
              exact diffDist_1d_gap_R2R3_zR2 e b₂ x y t s ht hs hts hx2' hy2 (not_lt.mp hz2)
          · -- x in R2, y in R2: z must be in R2
            have hy2' : y ≤ b₂ := not_lt.mp hy2
            have hz1 : ¬(t * x + s * y < b₁) := not_lt.mpr (bound_lb' x y hx1' hy1')
            have hz2 : ¬(b₂ < t * x + s * y) := not_lt.mpr (bound_ub' x y hx2' hy2')
            simp only [show ¬(x < b₁) from hx1, show ¬(b₂ < x) from hx2,
                       ite_false, sub_zero, show ¬(y < b₁) from hy1,
                       show ¬(b₂ < y) from hy2, hz1, hz2]
            exact diffDist_1d_gap_R2R2 e x y t s ht hs hts

/-- The 1D maxDist - minDist component is convex:
    max((e₁-x)², (e₂-x)²) - minDist_1d(x) is convex. -/
lemma convexOn_maxMinDist_1d (e₁ e₂ b₁ b₂ : ℝ) (hb : b₁ ≤ b₂) :
    ConvexOn ℝ Set.univ (fun x : ℝ =>
      max ((e₁ - x) ^ 2) ((e₂ - x) ^ 2) -
      (if x < b₁ then (b₁ - x) ^ 2 else if b₂ < x then (b₂ - x) ^ 2 else 0)) := by
  -- max(f₁, f₂) - g = max(f₁ - g, f₂ - g)
  have heq : (fun x : ℝ =>
      max ((e₁ - x) ^ 2) ((e₂ - x) ^ 2) -
      (if x < b₁ then (b₁ - x) ^ 2 else if b₂ < x then (b₂ - x) ^ 2 else 0)) =
    (fun x => max
      ((e₁ - x) ^ 2 - (if x < b₁ then (b₁ - x) ^ 2 else if b₂ < x then (b₂ - x) ^ 2 else 0))
      ((e₂ - x) ^ 2 - (if x < b₁ then (b₁ - x) ^ 2 else if b₂ < x then (b₂ - x) ^ 2 else 0))) := by
    ext x
    simp [max_sub_sub_right]
  rw [heq]
  exact (convexOn_diffDist_1d e₁ b₁ b₂ hb).sup (convexOn_diffDist_1d e₂ b₁ b₂ hb)

/-- The function g(p) = maxDistSq p E - minDistSq p B is convex.
    This follows from each 1D component being convex (Lemma 4 in the paper). -/
lemma diffDistSq_convex (E B : AABB r) :
    ConvexOn ℝ Set.univ (fun p => diffDistSq p E B) := by
  -- diffDistSq p E B = ∑ d, g_d(p d) where each g_d is convex
  constructor
  · exact convex_univ
  · intro p _ q _ t s ht hs hts
    simp only [smul_eq_mul, diffDistSq, maxDistSq, minDistSq]
    simp only [← Finset.sum_sub_distrib]
    -- t * ∑ f_d(p) + s * ∑ f_d(q) = ∑ (t * f_d(p) + s * f_d(q))
    rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib]
    apply Finset.sum_le_sum
    intro d _
    -- Each summand: apply convexOn_maxMinDist_1d
    have hconv := convexOn_maxMinDist_1d (E.lo d) (E.hi d) (B.lo d) (B.hi d) (B.well_formed d)
    have := hconv.2 (Set.mem_univ (p d)) (Set.mem_univ (q d)) ht hs hts
    simp only [smul_eq_mul, Pi.add_apply, Pi.smul_apply] at this ⊢
    linarith

/-- **Forward direction** (Lemma 3 in the paper).

If MaxDist(o', E)² < MinDist(o', B)² holds at every corner of O, then it holds
for all points in O. This is the non-trivial direction: the function
g(p) = MaxDist(p,E)² − MinDist(p,B)² is convex (Lemma 4), so Jensen's inequality
applied to the convex hull (corners) of O bounds g for all interior points. -/
lemma allPointsProximity_mpr (O E B : AABB r) :
    (∀ c, O.IsCorner c → maxDistSq c E < minDistSq c B) →
    (∀ o, o ∈ O → ∀ e, e ∈ E → ∀ b, b ∈ B → sqDist o e < sqDist o b) := by
  intro h_corners o h_o
  -- Key insight: diffDistSq o E B < 0 implies the desired inequality
  have h_diff_neg : diffDistSq o E B < 0 := by
    -- diffDistSq = ∑_d f_d(o d), each f_d convex on ℝ
    -- Bound f_d(o d) ≤ max(f_d(O.lo d), f_d(O.hi d)) by 1D convexity on [O.lo d, O.hi d]
    -- Then ∑ max(...) = diffDistSq(c*) for a specific corner c*
    -- Construct the "worst" corner: for each d, pick lo or hi to maximize f_d
    let f (d : Fin r) (x : ℝ) : ℝ :=
      max ((E.lo d - x) ^ 2) ((E.hi d - x) ^ 2) -
      (if x < B.lo d then (B.lo d - x) ^ 2 else if B.hi d < x then (B.hi d - x) ^ 2 else 0)
    -- Each f d is convex
    have hf_conv : ∀ d, ConvexOn ℝ Set.univ (f d) := fun d =>
      convexOn_maxMinDist_1d (E.lo d) (E.hi d) (B.lo d) (B.hi d) (B.well_formed d)
    -- o d ∈ [O.lo d, O.hi d]
    have ho : ∀ d, O.lo d ≤ o d ∧ o d ≤ O.hi d := fun d => (h_o d)
    -- By convexity: f d (o d) ≤ max (f d (O.lo d)) (f d (O.hi d))
    have hf_bound : ∀ d, f d (o d) ≤ max (f d (O.lo d)) (f d (O.hi d)) := by
      intro d
      rcases eq_or_lt_of_le (O.well_formed d) with hd | hd
      · -- lo = hi in this dimension, o d = lo d = hi d
        have : o d = O.lo d := le_antisymm (by linarith [(ho d).2]) (ho d).1
        rw [this, ← hd]; exact le_max_left _ _
      · -- lo < hi, express o d as convex combination
        have hlo := (ho d).1
        have hhi := (ho d).2
        have hlen : 0 < O.hi d - O.lo d := by linarith
        set α := (O.hi d - o d) / (O.hi d - O.lo d) with hα_def
        have hα_nonneg : 0 ≤ α := div_nonneg (by linarith) (le_of_lt hlen)
        have hα_le1 : α ≤ 1 := by rw [div_le_one (by linarith)]; linarith
        have hα_sum : α + (1 - α) = 1 := by ring
        have hod : o d = α * O.lo d + (1 - α) * O.hi d := by
          rw [hα_def]; field_simp; ring
        -- Apply convexity
        have := (hf_conv d).2 (Set.mem_univ (O.lo d)) (Set.mem_univ (O.hi d))
          hα_nonneg (by linarith : 0 ≤ 1 - α) hα_sum
        simp only [smul_eq_mul] at this
        rw [hod]
        calc f d (α * O.lo d + (1 - α) * O.hi d)
            ≤ α * f d (O.lo d) + (1 - α) * f d (O.hi d) := this
          _ ≤ max (f d (O.lo d)) (f d (O.hi d)) := by
              rcases le_or_gt (f d (O.lo d)) (f d (O.hi d)) with h | h
              · calc α * f d (O.lo d) + (1 - α) * f d (O.hi d)
                    ≤ α * f d (O.hi d) + (1 - α) * f d (O.hi d) := by nlinarith
                  _ = f d (O.hi d) := by nlinarith
                  _ ≤ max (f d (O.lo d)) (f d (O.hi d)) := le_max_right _ _
              · calc α * f d (O.lo d) + (1 - α) * f d (O.hi d)
                    ≤ α * f d (O.lo d) + (1 - α) * f d (O.lo d) := by nlinarith
                  _ = f d (O.lo d) := by nlinarith
                  _ ≤ max (f d (O.lo d)) (f d (O.hi d)) := le_max_left _ _
    -- Construct worst corner
    let c : Fin r → ℝ := fun d =>
      if f d (O.hi d) ≤ f d (O.lo d) then O.lo d else O.hi d
    have hc_corner : O.IsCorner c := by
      intro d; simp only [c]; split_ifs <;> [left; right] <;> rfl
    have hc_max : ∀ d, max (f d (O.lo d)) (f d (O.hi d)) = f d (c d) := by
      intro d
      show max (f d (O.lo d)) (f d (O.hi d)) =
        f d (if f d (O.hi d) ≤ f d (O.lo d) then O.lo d else O.hi d)
      split_ifs with h
      · exact max_eq_left h
      · push_neg at h; exact max_eq_right (le_of_lt h)
    -- diffDistSq o = ∑ f d (o d) ≤ ∑ f d (c d) = diffDistSq c
    unfold diffDistSq maxDistSq minDistSq
    simp only [← Finset.sum_sub_distrib]
    calc ∑ d, f d (o d)
        ≤ ∑ d, f d (c d) := Finset.sum_le_sum (fun d _ => by rw [← hc_max]; exact hf_bound d)
      _ < 0 := by
          have hc := h_corners c hc_corner
          show ∑ d : Fin r, f d (c d) < 0
          -- f d (c d) = maxDist_1d_sq(c d, E, d) - minDist_1d_sq(c d, B, d)
          -- ∑ f d (c d) = maxDistSq c E - minDistSq c B = diffDistSq c E B < 0
          have : ∑ d, f d (c d) = diffDistSq c E B := by
            unfold diffDistSq maxDistSq minDistSq f
            rw [← Finset.sum_sub_distrib]
          rw [this]; exact sub_neg_of_lt hc
  -- Now derive the pointwise inequality from diffDistSq o E B < 0
  intro e h_e b h_b
  -- diffDistSq o E B < 0 means maxDistSq o E < minDistSq o B
  unfold diffDistSq at h_diff_neg
  have h_max_lt_min : maxDistSq o E < minDistSq o B := sub_neg.mp h_diff_neg
  -- sqDist o e ≤ maxDistSq o E and minDistSq o B ≤ sqDist o b
  have h_e_le : sqDist o e ≤ maxDistSq o E := sqDist_le_maxDistSq o E e h_e
  have h_b_ge : minDistSq o B ≤ sqDist o b := minDistSq_le_sqDist o B b h_b
  -- Combine to get sqDist o e < sqDist o b
  calc sqDist o e
      ≤ maxDistSq o E := h_e_le
    _ < minDistSq o B := h_max_lt_min
    _ ≤ sqDist o b := h_b_ge

/-- **All-Points Proximity Theorem** (Theorem 1 from the paper).

For axis-aligned bounding boxes O (origin), E (eval), B (basis) in ℝ^r:

  [∀ o' ∈ Corners(O), MaxDist(o', E)² < MinDist(o', B)²]
    ↔
  [∀ o ∈ O, ∀ e ∈ E, ∀ b ∈ B, sqDist(o, e) < sqDist(o, b)]
-/
theorem allPointsProximity (O E B : AABB r) :
    (∀ c, O.IsCorner c → maxDistSq c E < minDistSq c B) ↔
    (∀ o, o ∈ O → ∀ e, e ∈ E → ∀ b, b ∈ B → sqDist o e < sqDist o b) :=
  ⟨allPointsProximity_mpr O E B, allPointsProximity_mp O E B⟩

-- ============================================================================
-- Concrete corner enumeration and equivalence
-- ============================================================================

/-- The corner of an AABB selected by a Boolean choice per dimension. -/
def AABB.corner (box : AABB r) (choice : Fin r → Bool) : Fin r → ℝ :=
  fun d => if choice d then box.hi d else box.lo d

/-- Check the pruning condition at every concrete corner (Algorithm 1 in the paper). -/
def checkAllCorners (O E B : AABB r) : Prop :=
  ∀ choice : Fin r → Bool, maxDistSq (O.corner choice) E < minDistSq (O.corner choice) B

/-- Every concrete corner is an `IsCorner`. -/
lemma corner_isCorner (box : AABB r) (choice : Fin r → Bool) :
    box.IsCorner (box.corner choice) := by
  intro d
  simp only [AABB.corner]
  split_ifs <;> [right; left] <;> rfl

/-- Every `IsCorner` equals some concrete corner. -/
lemma isCorner_eq_corner (box : AABB r) (c : Fin r → ℝ) (hc : box.IsCorner c) :
    ∃ choice : Fin r → Bool, c = box.corner choice := by
  refine ⟨fun d => if c d = box.hi d then true else false, funext fun d => ?_⟩
  simp only [AABB.corner]
  rcases hc d with h | h <;> simp [h]

/-- The concrete corner loop is equivalent to the abstract corner quantification. -/
theorem checkAllCorners_iff_corners (O E B : AABB r) :
    checkAllCorners O E B ↔
    (∀ c, O.IsCorner c → maxDistSq c E < minDistSq c B) := by
  constructor
  · intro h c hc
    obtain ⟨choice, rfl⟩ := isCorner_eq_corner O c hc
    exact h choice
  · intro h choice
    exact h (O.corner choice) (corner_isCorner O choice)

/-- **Concrete Corner Equivalence**: the concrete corner loop is equivalent to the
all-points property. -/
theorem checkAllCorners_iff_allCloser (O E B : AABB r) :
    checkAllCorners O E B ↔
    (∀ o, o ∈ O → ∀ e, e ∈ E → ∀ b, b ∈ B → sqDist o e < sqDist o b) := by
  rw [checkAllCorners_iff_corners, allPointsProximity]

-- ============================================================================
-- Optimized O(r) AllPointsCloser (Algorithm 2 from the paper)
-- ============================================================================

/-- Per-dimension contribution to maxDistSq. -/
def maxDist1dSq (p lo hi : ℝ) : ℝ :=
  max ((lo - p) ^ 2) ((hi - p) ^ 2)

/-- Per-dimension contribution to minDistSq. -/
def minDist1dSq (p lo hi : ℝ) : ℝ :=
  if p < lo then (lo - p) ^ 2
  else if hi < p then (hi - p) ^ 2
  else 0

/-- The optimized O(r) AllPointsCloser check (Algorithm 2 from the paper).
    Instead of iterating over 2^r corners, it finds the worst-case corner
    by independently choosing the worse direction per dimension. -/
def optimizedCheck (O E B : AABB r) : Prop :=
  0 < ∑ d : Fin r,
    min (minDist1dSq (O.lo d) (B.lo d) (B.hi d) - maxDist1dSq (O.lo d) (E.lo d) (E.hi d))
        (minDist1dSq (O.hi d) (B.lo d) (B.hi d) - maxDist1dSq (O.hi d) (E.lo d) (E.hi d))

private lemma maxDistSq_eq_sum_1d (p : Fin r → ℝ) (M : AABB r) :
    maxDistSq p M = ∑ d : Fin r, maxDist1dSq (p d) (M.lo d) (M.hi d) := by
  simp only [maxDistSq, maxDist1dSq]

private lemma minDistSq_eq_sum_1d (p : Fin r → ℝ) (M : AABB r) :
    minDistSq p M = ∑ d : Fin r, minDist1dSq (p d) (M.lo d) (M.hi d) := by
  simp only [minDistSq, minDist1dSq]

/-- Per-dimension gap for a corner choice: minDist1dSq to B minus maxDist1dSq to E. -/
private abbrev gapLo (O E B : AABB r) (d : Fin r) : ℝ :=
  minDist1dSq (O.lo d) (B.lo d) (B.hi d) - maxDist1dSq (O.lo d) (E.lo d) (E.hi d)

private abbrev gapHi (O E B : AABB r) (d : Fin r) : ℝ :=
  minDist1dSq (O.hi d) (B.lo d) (B.hi d) - maxDist1dSq (O.hi d) (E.lo d) (E.hi d)

private lemma corner_gap_sum (O E B : AABB r) (choice : Fin r → Bool) :
    minDistSq (O.corner choice) B - maxDistSq (O.corner choice) E =
    ∑ d : Fin r, (if choice d = true then gapHi O E B d else gapLo O E B d) := by
  rw [minDistSq_eq_sum_1d, maxDistSq_eq_sum_1d, ← Finset.sum_sub_distrib]
  congr 1; ext d
  simp only [AABB.corner, gapHi, gapLo]
  split_ifs <;> ring

/-- The optimized O(r) check is equivalent to checking all corners. -/
theorem optimizedCheck_iff_checkAllCorners (O E B : AABB r) :
    optimizedCheck O E B ↔ checkAllCorners O E B := by
  constructor
  · -- Forward: 0 < ∑ min(gapLo, gapHi) → all corners pass
    intro h_opt choice
    show maxDistSq (O.corner choice) E < minDistSq (O.corner choice) B
    unfold optimizedCheck at h_opt
    have h_le : ∑ d : Fin r, min (gapLo O E B d) (gapHi O E B d) ≤
        ∑ d, (if choice d = true then gapHi O E B d else gapLo O E B d) := by
      apply Finset.sum_le_sum; intro d _
      split_ifs
      · exact min_le_right _ _
      · exact min_le_left _ _
    have h_gap := (corner_gap_sum O E B choice).symm
    linarith
  · -- Backward: all corners pass → 0 < ∑ min(gapLo, gapHi)
    intro h_all
    unfold optimizedCheck
    -- Construct worst choice: pick smaller gap per dimension
    let worst : Fin r → Bool := fun d =>
      if gapHi O E B d ≤ gapLo O E B d then true else false
    have h_worst := h_all worst
    have h_eq : ∀ d, min (gapLo O E B d) (gapHi O E B d) =
        (if worst d = true then gapHi O E B d else gapLo O E B d) := by
      intro d; simp only [worst]
      by_cases h : gapHi O E B d ≤ gapLo O E B d
      · simp [h]
      · simp [h, min_eq_left (le_of_lt (not_le.mp h))]
    have h_sum : ∑ d : Fin r, min (gapLo O E B d) (gapHi O E B d) =
        ∑ d, (if worst d = true then gapHi O E B d else gapLo O E B d) :=
      Finset.sum_congr rfl (fun d _ => h_eq d)
    have h_gap := (corner_gap_sum O E B worst).symm
    linarith

/-- **Optimized AllPointsCloser Equivalence**: the O(r) optimized check is equivalent
to the all-points property. -/
theorem optimizedCheck_iff_allCloser (O E B : AABB r) :
    optimizedCheck O E B ↔
    (∀ o, o ∈ O → ∀ e, e ∈ E → ∀ b, b ∈ B → sqDist o e < sqDist o b) := by
  rw [optimizedCheck_iff_checkAllCorners, checkAllCorners_iff_allCloser]


==> anc/all_points_closer.rs <==
// AllPointsCloser: Optimal Bounds-Only Pruning for Spatial AkNN Joins
// From "Optimal Bounds-Only Pruning for Spatial AkNN Joins" by Dominik Winecki.

#[derive(Debug, Clone)]
struct BoundingBox<const N: usize> {
    bounds: [(f64, f64); N],
}

impl<const N: usize> BoundingBox<N> {
    fn corners(&self) -> Vec<[f64; N]> {
        let mut out = vec![];
        for i in 0..(1 << N) {
            let mut loc = [0.0; N];
            for dim in 0..N {
                loc[dim] = if i & (1 << dim) > 0 {
                    self.bounds[dim].1
                } else {
                    self.bounds[dim].0
                };
            }
            out.push(loc);
        }
        out
    }
}

fn mindist2<const N: usize>(p: &[f64; N], b: &BoundingBox<N>) -> f64 {
    let mut out = 0.0;
    for r in 0..N {
        let p_r = p[r];
        if p_r < b.bounds[r].0 {
            out += (b.bounds[r].0 - p_r).powi(2);
        } else if b.bounds[r].1 < p_r {
            out += (b.bounds[r].1 - p_r).powi(2);
        }
    }
    out
}

fn maxdist2<const N: usize>(p: &[f64; N], b: &BoundingBox<N>) -> f64 {
    let mut out = 0.0;
    for r in 0..N {
        let p_r = p[r];
        out += (b.bounds[r].1 - p_r)
            .powi(2)
            .max((b.bounds[r].0 - p_r).powi(2));
    }
    out
}

/// AllPointsCloser (Algorithm 1): O(R * 2^R)
/// Returns true if all points in origin are closer to eval than to basis.
fn all_points_closer<const N: usize>(
    origin: &BoundingBox<N>,
    eval: &BoundingBox<N>,
    basis: &BoundingBox<N>,
) -> bool {
    for corner in origin.corners() {
        if mindist2(&corner, basis) <= maxdist2(&corner, eval) {
            return false;
        }
    }
    true
}

/// AllPointsCloser optimized (Algorithm 2): O(R)
/// Returns true if all points in origin are closer to eval than to basis.
fn all_points_closer_optimized<const N: usize>(
    origin: &BoundingBox<N>,
    eval: &BoundingBox<N>,
    basis: &BoundingBox<N>,
) -> bool {
    let mut s = 0.0;
    for r in 0..N {
        let (o_min, o_max) = origin.bounds[r];
        let (e_min, e_max) = eval.bounds[r];
        let (b_min, b_max) = basis.bounds[r];

        let d_min_b = if o_min < b_min {
            (b_min - o_min).powi(2)
        } else if b_max < o_min {
            (b_max - o_min).powi(2)
        } else {
            0.0
        };

        let d_max_b = if o_max < b_min {
            (b_min - o_max).powi(2)
        } else if b_max < o_max {
            (b_max - o_max).powi(2)
        } else {
            0.0
        };

        let d_min_e = (e_max - o_min).powi(2).max((e_min - o_min).powi(2));
        let d_max_e = (e_max - o_max).powi(2).max((e_min - o_max).powi(2));

        s += (d_min_b - d_min_e).min(d_max_b - d_max_e);
    }
    s > 0.0
}

fn main() {
    // Example from Figure 1 in the paper:
    // O = [-3,0] x [0,3], P2 = [1,2] x [2,3], P3 = [4,5] x [0,2]
    // P2 is closer than P3 for all points in O.

    let o: BoundingBox<2> = BoundingBox { bounds: [(-3.0, 0.0), (0.0, 3.0)] };
    let p2: BoundingBox<2> = BoundingBox { bounds: [(1.0, 2.0), (2.0, 3.0)] };
    let p3: BoundingBox<2> = BoundingBox { bounds: [(4.0, 5.0), (0.0, 2.0)] };

    println!("AllPointsCloser(O, P2, P3):");
    println!("  Algorithm 1: {}", all_points_closer(&o, &p2, &p3));
    println!("  Algorithm 2: {}", all_points_closer_optimized(&o, &p2, &p3));

    println!("AllPointsCloser(O, P3, P2):");
    println!("  Algorithm 1: {}", all_points_closer(&o, &p3, &p2));
    println!("  Algorithm 2: {}", all_points_closer_optimized(&o, &p3, &p2));
}

